CausalGPS: An R Package for Causal Inference With Continuous Exposures

Quantifying the causal effects of continuous exposures on outcomes of interest is critical for social, economic, health, and medical research. However, most existing software packages focus on binary exposures. We develop the CausalGPS R package that implements a collection of algorithms to provide algorithmic solutions for causal inference with continuous exposures. CausalGPS implements a causal inference workflow, with algorithms based on generalized propensity scores (GPS) as the core, extending propensity scores (the probability of a unit being exposed given pre-exposure covariates) from binary to continuous exposures. As the first step, the package implements efficient and flexible estimations of the GPS, allowing multiple user-specified modeling options. As the second step, the package provides two ways to adjust for confounding: weighting and matching, generating weighted and matched data sets, respectively. Lastly, the package provides built-in functions to fit flexible parametric, semi-parametric, or non-parametric regression models on the weighted or matched data to estimate the exposure-response function relating the outcome with the exposures. The computationally intensive tasks are implemented in C++, and efficient shared-memory parallelization is achieved by OpenMP API. This paper outlines the main components of the CausalGPS R package and demonstrates its application to assess the effect of long-term exposure to PM2.5 on educational attainment using zip code-level data from the contiguous United States from 2000-2016.

==> buildpdf.sh <==
#!/bin/bash

set -xv

# run : ./buildpdf.sh main

xelatex $1.tex
bibtex   $1.aux
xelatex $1.tex
xelatex $1.tex

#open -a Adobe\ Acrobat\ Pro.app ${1}.pdf

rm ${1}.fff
rm ${1}.log
rm ${1}.aux
rm ${1}.ttt
rm ${1}.bbl
rm ${1}.lof
rm ${1}.blg
rm ${1}.spl
rm ${1}.out

clear


